Multifaceted Feature Visualization: Uncovering the Different Types of Features Learned By Each Neuron in Deep Neural Networks

We can better understand deep neural networks by identifying which features each of their neurons have learned to detect. To do so, researchers have created Deep Visualization techniques including activation maximization, which synthetically generates inputs (e.g. images) that maximally activate each neuron. A limitation of current techniques is that they assume each neuron detects only one type of feature, but we know that neurons can be multifaceted, in that they fire in response to many different types of features: for example, a grocery store class neuron must activate either for rows of produce or for a storefront. Previous activation maximization techniques constructed images without regard for the multiple different facets of a neuron, creating inappropriate mixes of colors, parts of objects, scales, orientations, etc. Here, we introduce an algorithm that explicitly uncovers the multiple facets of each neuron by producing a synthetic visualization of each of the types of images that activate a neuron. We also introduce regularization methods that produce state-of-the-art results in terms of the interpretability of images obtained by activation maximization. By separately synthesizing each type of image a neuron fires in response to, the visualizations have more appropriate colors and coherent global structure. Multifaceted feature visualization thus provides a clearer and more comprehensive description of the role of each neuron.

==> images/make_raster.sh <==
#! /bin/bash

file="${1}"

if [ -f "${file}" ]; then
  # Old (produces transparent png)
  #convert -density 300 ann_exploration.pdf ann_exploration.png
  # New (flattens into opaque png with white background
  convert ${file} -trim ${file}
  convert -density 300 ${file} -background white -flatten ${file}
fi


==> images/resize.sh <==
#!/bin/bash

files="center_bias.jpg mean_images.jpg mfv_center.jpg mv.jpg\
      facets_bowtie.jpg facets_convertible.jpg facets_pooltable.jpg facets_theater.jpg\
      teaser.jpg"

for f in ${files};
do
  du -c $f
  convert $f -resize 90% $f
  du -c $f
done
